The least signless Laplacian eigenvalue of $\{C_3,C_5\}$-free graphs

Brandt [Discrete Math. 183 (1998) 17--25] conjectured that the least signless Laplacian eigenvalue of every regular triangle-free graph of order $n$ is at most $4n/25$. Using flag algebras, Balogh, Clemen, Lidick\'y, Norin and Volec [SIAM J. Discrete Math. 37 (2023) 1173--1179] established the stronger bound $15n/94$ for all triangle-free graphs. We investigate the effect of additionally excluding pentagons and prove that every $\{C_3,C_5\}$-free graph $G$ of order $n$ satisfies $\qmin(G)<0.0569n$, without any regularity assumption. The proof combines seven-vertex flag inequalities with local Rayleigh constraints that retain the least eigenvalue throughout the counting argument. An exact integer certificate establishes the required inequality.

==> verify_certificates.sage <==
#!/usr/bin/env sage
"""Exact seven-vertex certificate for q_min(G) < (569/10000)|V(G)|.

Run: sage verify_certificates.sage
Dependencies: SageMath, and its Python standard library only.
No numerical optimizer, NumPy, graph database, internet, or external data is used.

Conventions
-----------
Graphs are simple and undirected. An n-vertex graph is encoded by its edges
in lexicographic order (0,1),(0,2),...,(n-2,n-1), least significant bit first.
A k-root flag has roots 0,...,k-1 fixed individually; other vertices are
unlabelled. Its canonical integer is the smallest edge encoding over all
permutations fixing the roots. Type codes use the same convention.

All averages use all 7! ordered vertex choices, including a zero contribution
when the first k roots do not induce the prescribed labelled type. For the
ordinary Gram block with k in {1,3,5}, m=(7+k)/2; the two flags are on
(p[0],...,p[m-1]) and (p[0],...,p[k-1],p[m],...,p[6]).

For a five-root type, i and j denote the flags obtained by adding p[5]
and p[6]. Write A for adjacency. The spectral block is
    diag(K*1) + K - r*diag(P),
where K_ij averages 1_{flag i}(x)1_{flag j}(y) A_xy and P_i averages
1_{flag i}(x). Its contribution against S is therefore
    A_xy*(S_ii+S_ij) - r*S_ii
for an ordered root tuple and ordered pair (x,y).

Every dual PSD matrix is L*L.transpose()/SCALE**2, with the complete integer
factor L embedded below. No eigenvalue or floating-point test is performed.
The exact coefficient of graph H is returned as an integer divided by
denominator(r)*SCALE**2*7!. The numerator is checked independently against
the embedded table and, crucially, verified to be strictly negative.

The enumeration checks completeness independently: every labelled bipartite
graph on seven vertices is generated from all bipartitions. There are 88
isomorphism classes. The only nonbipartite {C3,C5}-free graph on seven vertices
is C7, giving 89 classes in total. Rooted flag lists are also regenerated.

The finite-graph argument is in the manuscript: flag-square averages and
the rooted Rayleigh inequalities are valid up to O(1/N); balanced blow-ups
preserve q_min/N and eliminate this error. This file verifies the finite
integer certificate, not the numerical search that originally found it.
"""
from sage.all import ZZ, QQ, matrix
from itertools import combinations, permutations, product
from functools import lru_cache
from math import factorial
import json

DATA = json.loads(r'''
{"r":"569/10000","scale":100000000,"blocks":{"gram_(1, 0)":[[-34,-5,58,-1588,-1747],[-318,67,1251,7395,-26664],[796,2093,-29736,734842,343031],[2153,10806,31468,-1737044,-5604064],[863,-307,-1776,6303,68951],[6923,5364,-11774,-140060,-88980],[-8328,-13358,22559,-1197531,481790],[1204,11905,71396,-291060,3348601],[-10375,10123,21412,967538,-1303747],[-505,-16876,-21478,-1534438,4150500],[-1075,-29817,-31657,85904,-3104909],[4138,-29710,76979,931509,-591348]],"gram_(3, 0)":[[0,0,0,0,37,0,0],[56,0,173,2936,-428,677,-625],[2632,0,2420,-51337,183921,-76428,70522],[58,0,56,2267,-428,912,566],[230,0,90,34096,17295,63287,-2335],[-2211,0,-2697,249273,-43987,375109,-13836],[-659,14219,-480,313668,98536,617097,379830],[2704,0,789,-39635,183915,-102903,-63920],[-785,-14219,-4987,361422,98495,459678,-419559],[-2871,0,-409,413363,50043,-321238,11843],[-114,0,-230,-5203,-428,-1588,59],[-116,0,-22,-14855,17295,-36315,-22555],[1120,0,663,-108601,-43990,-215246,-133685],[-6625,-14219,8448,-437426,98526,-1069337,37467],[-113,0,-68,-19241,17297,-26971,24889],[0,0,0,-1,158936,3,-6],[-1946,0,-2873,368640,-490431,362889,-334873],[1969,0,-2773,-1368669,-498791,-184161,170094],[1090,0,2034,-140671,-43979,-159866,147527],[-2000,0,-936,284598,-490411,488607,303496],[3946,0,3809,-653229,-490417,-851520,31431],[-1526,0,2979,-722929,16531,1988304,-1834549],[-6698,14219,7584,-456975,98521,-1068562,41388],[2023,0,-904,-1056606,-498724,-248053,-154094],[-1568,0,971,-558039,16819,2676889,1662487],[-3946,0,-1115,416247,1334125,1932706,-71339],[-5336,0,-3208,90969,183917,179340,-6622],[7356,14219,-7104,143305,98496,451470,-421229],[1455,0,100,-180085,50051,184321,114463],[7410,-14219,-3461,76002,98532,609664,382081],[-3992,0,3677,2425285,-498739,432190,-15944],[3094,0,-3949,1280968,16745,-4665192,172060],[1999,0,274,-181368,1334103,-1108972,-688816],[1416,0,308,-233279,50019,136919,-126311],[1946,0,841,-234903,1334187,-823670,760006],[0,0,0,19,-3018886,-48,112],[0,0,0,0,-11292,0,0],[-1478,0,-4313,-231478,15220,-153891,142022],[-1519,0,-1406,-178704,15217,-207209,-128701],[-3330,0,-5582,-575060,-31718,-801117,29555],[-5225,0,-11089,5356,-380058,657818,-24249],[2997,0,5718,410181,15218,361100,-13323],[1687,0,1372,250538,-31712,459696,285516],[2648,0,2726,-2335,-380066,-377469,-234415],[1642,0,4210,324522,-31732,341420,-315068],[0,0,0,1,-105595,-2,4],[-2647,0,-1416,-453335,987632,-1070723,987998],[2577,0,8363,-3015,-380033,-280367,258707],[-2719,0,-461,-350003,987532,-1441607,-895397],[5366,0,1877,803320,987559,2512378,-92710]],"gram_(3, 1)":[[-160,-13,19,-77,50,-284,452,2231,-6041,-67,8749,-2249,37,12192],[320,679,-382,1139,4915,2352,-5072,-6000,73663,692,-120176,-87128,-10543,60177],[4173,-1914,27,-8288,-8009,320,-11109,-3951,97112,124748,397895,415041,4272192,-3906119],[1065,-151,-439,177,3776,3028,-5266,-4942,73687,1186,-120165,-87151,-6350,60304],[-305,-392,1995,331,-24502,-12743,11244,31466,26481,2012,2915264,1729079,168208,-1107340],[700,1116,108,7452,671,-3475,-10151,-411,99268,-122307,429295,534769,-4128287,-4184329],[4633,137,-513,1484,-2982,-455,-5202,-599,2550,4,13873,26283,6644,-520613],[1412,242,-647,2354,7236,2755,-588,15983,-197816,39452,703378,196817,3832,-756840],[-5852,71,-1072,3242,18794,-9417,21973,-733,-295087,182500,-956078,-75107,-3030920,2471999],[1422,-439,1723,-19905,-1419,17084,-36258,-16118,189732,191459,-1667063,-2876474,-8660886,14794639],[1740,-49,-556,-454,-2474,584,2858,-27553,-198336,-44092,702999,195449,68038,-753403],[565,503,273,18116,-19569,9884,8453,45310,316129,143899,-1045525,-1864809,-5727426,8009549],[-4162,-840,-982,-15878,5090,13258,20978,4275,-291362,-191096,-974026,-158544,2926440,2683057],[425,-435,825,9814,-17960,-21304,11982,-18475,317409,-135355,-1083410,-2021738,5319526,8389811],[438,-292,808,12858,20833,-6870,-37637,-11970,194272,-186426,-1722500,-3111577,7986958,15368159],[-6828,393,2496,1451,-8410,-2580,-46981,2022,178621,3622,1514536,1989446,106549,2893517],[-170,-874,303,3848,6798,-39889,-5383,-25195,361503,4167,-1333713,-4654037,-3951591,-23641226],[1854,-164,1371,2152,-18095,21442,17935,-77820,338747,560992,-3681142,5596767,-3645732,-4846338],[-2249,788,671,-7983,-14442,34471,-8111,38482,363578,-247,-1359977,-4763588,3866991,-23377882],[1923,271,1820,-5279,32926,-14404,3987,82009,354902,-555533,-3697907,5490658,4096345,-4551119],[-6314,-797,1819,1448,-4746,-2269,7739,3398,-50583,-596,89464,283393,13949,276486],[-2840,-969,-361,-268,-10312,9821,1046,5315,-486352,-814946,-1810450,81742,180756,17737],[-3494,638,122,-9949,-1393,-17921,502,-6555,-501796,799499,-1821668,83472,-254682,-37552],[3675,53,2209,74,-31300,-16733,5934,47372,-1047976,-14397,-227849,-534526,-4539,-2003587],[-2630,-570,536,7756,-632,2088,37785,-12632,859640,12792,1948989,892808,78307,771664],[619,76,-288,-11054,-6536,16553,-1211,17184,415916,-968754,2539868,611491,924499,610795],[1663,346,2415,-7348,23925,-4567,42046,-26369,-96823,-901657,515152,-3171496,-9331050,4174077],[1043,74,249,-19103,15268,-23239,-3845,17347,397129,982481,2531790,631111,-754468,505771],[-460,-729,-1824,-503,-12626,-3788,10996,104062,459254,402064,-1608687,-929646,-6951894,9021926],[1448,149,1990,1410,17077,24577,41420,14025,-111301,899465,437118,-3434488,8943716,4745407],[-553,1246,-952,-17876,-34518,-28823,20880,-31878,463422,-390308,-1653146,-1122378,6584041,9498456]],"gram_(3, 3)":[[-9,10,-109,-115,11,-446,38973,-17958,-26592,11711,-13509],[2036,-769,2341,11387,-973,5390,-155390,47001,-311690,-223928,64729],[-2765,2202,-1390,-29035,2690,-25116,-1184150,569259,-197475,-3625044,126452],[1380,438,5008,-769,828,2638,-723615,-641469,509421,631139,-792413],[-3818,-998,-6395,988,-28519,-10396,1181957,3501243,1212640,3073749,2097985],[-2875,28,-12920,15744,-1587,-10857,-738356,-289990,-443994,5938191,4036114],[1383,438,5223,-892,-407,2716,-408464,1122035,379237,728508,1361717],[-3827,-990,-7678,4551,27733,-9831,-52867,-3901612,1806254,2432467,-2199014],[158,-460,6469,-5694,766,6485,-1267925,531298,234484,-103839,515055],[2376,-737,-35311,-17536,1039,-28087,1811225,-608654,2863455,2823298,-674680],[-2976,-1024,-608,-1507,8,71878,1825645,-279138,1992443,-10879402,-2112664],[-1290,-49,-1751,9110,19796,-6928,1547493,2246106,-6365714,-69020,-16347183],[-2862,19,-13513,15833,-2210,-11130,-735223,456179,-567385,6319748,-1995354],[-1276,-59,-792,6503,-21201,-7362,1160689,-4113257,-5503524,-2373948,15776286],[4774,1498,-29442,21446,-3093,21069,1577653,-622276,-171843,-926079,-764922],[-5980,1225,-24971,-8773,-72,-11657,1268028,-445818,485577,-1075023,-695668],[-1053,901,7199,-8584,765,81813,305195,-370883,-1688340,4350781,464150],[1602,-370,-5029,-6132,43873,-55741,622760,-521640,-1299521,-4035614,5757437],[180,-734,13377,-21646,14557,6124,1610641,3815017,-2138696,4441586,10156164],[1631,-391,-2682,-11667,-42031,-56501,483458,93304,-1477170,-3348714,-6835319],[182,-736,13927,-23172,-9580,5847,-122762,-4937680,-1581928,4399742,-9562339],[-2551,421,39507,22428,-1058,-54049,835517,-111096,1829265,-3270293,-845626],[1153,1133,28208,-845,845,-8340,3422923,-1367549,2713450,6187403,-987729]],"gram_(5, 7)":[[38094],[810],[-354710],[-354710],[483692],[-354710],[483692],[483692],[-339546],[-395829],[1756700],[1068980],[1068980],[-1761968],[1068980],[-1761968],[-1761968],[1879869]],"gram_(5, 28)":[[5493],[61561],[229176],[-953386],[229176],[-953386],[343819],[-1074801],[-1074801],[343819],[-1074801],[-1074801],[-603408],[1007946],[1007946]],"gram_(5, 62)":[[264180],[-474937],[18881],[-787767],[171862],[171862],[-832944],[356721],[-1246054],[-1246054],[-149533]],"spectral_(5, 0)":[[4299,10700],[3511,-6068],[2379,-7341],[960,-9900],[-1883,-10008],[447,-10322],[326,-10579],[610,-12696],[-1883,-10008],[447,-10322],[326,-10579],[610,-12696],[232,-11498],[2717,-10654],[3699,-7805],[3917,-5178],[3982,-5267],[2915,-6041],[2175,-8285],[-2580,-14385],[513,-10180],[330,-12613],[515,-12641],[-6411,-15269],[513,-10180],[330,-12613],[515,-12641],[-6411,-15269],[1135,-12749],[2986,-9268],[3832,-6625],[-1,-3]],"spectral_(5, 15)":[[9072644],[29441041],[-24155601],[-24155601],[-25651633],[-24155601],[-25651633],[-25651633],[-31116535],[-24155601],[-25651633],[-25651633],[-31116535],[-25651633],[-31116535],[-31116535],[-36100030]],"spectral_(5, 58)":[[1408006],[10010752],[10010752],[11831748],[-9441004],[-9512778],[-11743517],[-9512778],[-11743517],[-9499264],[-11178891]]},"flags":{"(1, 0)":[0,1,3,7,8,9,12,13,24,25,26,30],"(3, 0)":[0,4,12,32,36,40,44,96,100,108,128,132,136,140,160,164,168,172,192,196,200,204,224,228,232,236,384,388,396,416,420,424,428,480,484,492,512,516,544,548,552,640,644,648,672,676,680,704,708,712],"(3, 1)":[1,5,13,33,41,97,129,133,137,141,161,169,193,197,225,385,389,397,417,481,513,517,545,553,641,645,649,673,681,705,709],"(3, 3)":[3,7,15,35,43,99,131,139,163,171,195,227,387,419,483,515,519,547,555,643,651,675,683],"(5, 7)":[7,23,263,2055,2311,8199,8455,10247,10503,16391,16407,16647,18439,18695,24583,24839,26631,26887],"(5, 28)":[44,60,300,316,2092,2108,8236,8492,10284,16428,16684,18476,24620,24876,26668],"(5, 62)":[110,126,366,382,2158,8302,10350,16494,18542,24686,26734],"(5, 0)":[0,16,256,272,2048,2064,2304,2320,8192,8208,8448,8464,10240,10256,10496,10512,16384,16400,16640,16656,18432,18448,18688,18704,24576,24592,24832,24848,26624,26640,26880,26896],"(5, 15)":[15,31,271,2063,2319,8207,8463,10255,10511,16399,16655,18447,18703,24591,24847,26639,26895],"(5, 58)":[106,122,362,378,2154,8298,10346,16490,18538,24682,26730]},"representatives":[0,1,3,7,15,262158,262159,31,1048616,625248,625249,262209,68,262212,262220,262221,262225,92,262244,1048684,1048685,1310894,198,262345,262346,206,262350,262352,217,524505,222,524502,262370,1048808,1048810,1310958,262446,1311022,310,262478,524630,1311084,1311086,372,1311148,462,262606,470,524764,478,524766,262630,1049070,1311212,1311214,498,502,559,52241,52242,787137,1311464,1311465,830,1573722,894,990,525278,1006,1022,263266,263398,990224,990226,52379,1312238,990290,573525,1985,2046,788549,625690,264532,990786,990834,791284,792178,792310,1345633],"expected_coefficients":[-100114848131760,-126589693019520,-98937134956848,-225941464533384,-100265675008752,-101996127929800,-96626117012232,-75231473686920,-102426248316816,-274569111865636,-100085295145416,-130354443137584,-142115045996928,-181090635360000,-146290930560000,-102186950331176,-152490782696288,-102362347442016,-155297339680000,-182737607600000,-89781404646128,-97689879972020,-159726506956704,-95512981455608,-138838751836320,-133037150270568,-100543020759700,-101496813958352,-107795771558352,-197658515491520,-404948570384912,-104888993600000,-101735273217936,-187394937120000,-105291665796664,-86033949817024,-322732699472280,-277324244385840,-91923128420736,-123347770960000,-215320599283872,-163130922140044,-196031877650300,-104512374710568,-100477457067092,-190146023462784,-116359360880000,-97061297647824,-109452320498280,-404723630760744,-107859208209456,-108511295225636,-196016008034748,-114283039643512,-232429055400764,-90453250851200,-95843111725544,-98317043784888,-91197560294704,-103171459473528,-93183490062096,-105371067697736,-90045199649968,-242906829037320,-219603080240000,-508577853405024,-758133246062304,-120162107302512,-90936028160016,-333743554257432,-115324761760000,-106935255840000,-196483710011520,-136653893977736,-214033230633584,-131133955750768,-117695761922616,-103796014282440,-4422763128490560,-1654605259746960,-95804808640000,-522760374777736,-98725433394096,-549495641137200,-1846009088942400,-506623149229068,-107768130480000,-1043881219638000,-564226785768688]}
''')
SCALE = int(DATA['scale'])
R = QQ(DATA['r'])
RN, RD = int(R.numerator()), int(R.denominator())
EDGES = list(combinations(range(7), 2))
PERMS = list(permutations(range(7)))

def adjacency(n, bits):
    a = [[0]*n for _ in range(n)]
    for j,(u,v) in enumerate(combinations(range(n),2)):
        a[u][v] = a[v][u] = (bits >> j) & 1
    return a

def induced_bits(a, vertices):
    return sum(a[u][v] << j for j,(u,v) in enumerate(combinations(vertices,2)))

@lru_cache(None)
def canonical_flag(n, k, bits):
    a = adjacency(n,bits)
    return min(induced_bits(a,tuple(range(k))+q) for q in permutations(range(k,n)))

def flag_key(a, vertices, k):
    return canonical_flag(len(vertices), k, induced_bits(a, vertices))

def graph_key(bits):
    a = adjacency(7,bits)
    degree = list(map(sum,a))
    groups = [[v for v in range(7) if degree[v]==d] for d in sorted(set(degree))]
    return min(induced_bits(a, sum(qs,())) for qs in product(*(permutations(g) for g in groups)))

def check_graphs():
    labelled = set()
    for cut in range(64):
        sides = [0] + [(cut >> j)&1 for j in range(6)]
        cross = [i for i,(u,v) in enumerate(EDGES) if sides[u]!=sides[v]]
        for mask in range(1 << len(cross)):
            labelled.add(sum(((mask >> j)&1) << i for j,i in enumerate(cross)))
    assert len(labelled)==103237
    classes = {graph_key(bits) for bits in labelled}
    assert len(classes)==88
    c7_edges = {tuple(sorted((i,(i+1)%7))) for i in range(7)}
    c7 = sum(1 << j for j,e in enumerate(EDGES) if e in c7_edges)
    classes.add(graph_key(c7))
    supplied = [graph_key(int(bits)) for bits in DATA['representatives']]
    assert len(supplied)==89 and len(set(supplied))==89
    assert set(supplied)==classes
    print('Graph enumeration: 103237 labelled bipartite graphs; 89 graph classes verified.')

def main():
    check_graphs()
    flags = {tuple(map(int,key.strip('()').split(','))): list(map(int,values))
             for key,values in DATA['flags'].items()}
    index = {typ:{v:i for i,v in enumerate(values)} for typ,values in flags.items()}
    seen = {typ:set() for typ in flags}
    gram, spectral = {}, {}
    shape_table=[]
    for label,rows in DATA['blocks'].items():
        kind,raw = label.split('_',1)
        typ = tuple(map(int,raw.strip('()').split(',')))
        L = matrix(ZZ, rows)
        assert L.nrows()==len(flags[typ])
        Q = L*L.transpose()
        target = gram if kind=='gram' else spectral
        target[typ] = [[int(Q[i,j]) for j in range(Q.ncols())] for i in range(Q.nrows())]
        shape_table.append((kind,typ,L.nrows(),L.ncols(),int(L.rank())))
    coefficients=[]
    for h,bits in enumerate(DATA['representatives']):
        a = adjacency(7,int(bits))
        total=0
        for p in PERMS:
            for k in (1,3,5):
                typ=(k,induced_bits(a,p[:k]))
                if typ not in index:
                    continue
                m=(7+k)//2
                f=flag_key(a,p[:m],k)
                g=flag_key(a,p[:k]+p[m:],k)
                seen[typ].update((f,g))
                i,j=index[typ][f],index[typ][g]
                if typ in gram:
                    total += RD*gram[typ][i][j]
                if typ in spectral:
                    S=spectral[typ]
                    total += RD*a[p[5]][p[6]]*(S[i][i]+S[i][j])-RN*S[i][i]
        coefficients.append(total)
        assert total==int(DATA['expected_coefficients'][h])
        assert total<0
    for typ,values in flags.items():
        assert sorted(seen[typ])==values
    denominator=RD*SCALE**2*factorial(7)
    maximum=QQ(max(coefficients))/denominator
    assert maximum < -QQ(1)/10**10
    print('All rooted flag lists verified; all PSD factors are exact integer matrices.')
    print('Block format: kind, (root count,type code), rows, columns, exact rank')
    for row in shape_table:
        print(row)
    print('All 89 exact density coefficients are strictly negative.')
    print('Largest density coefficient =',maximum)
    print('Uniform bound: coefficient < -1/10**10.')
    print('Certificate verified: q_min(G) < (569/10000)*|V(G)| for every {C3,C5}-free graph of positive order.')

if __name__=='__main__':
    main()

